Nonuniform Quantized Decoder for Polar Codes with Minimum Distortion Quantizer

We propose a nonuniform quantized decoder for polar codes. The design metric of the quantizers is to minimize the distortion incurred by quantization. The quantizers are obtained via dynamic programming and the optimality of the quantizer is proved as well. Simulation results show that the error correction performance degradation of the proposed nonuniform quantized decoder is less than 0.1 dB compared to conventional float-point decoders under 5-bit nonuniform quantization, outperforming previous uniform quantized decoders for polar codes significantly.

==> HuaweiTest.m <==
A = input('');
b = input('');
% A = randn(5, 5);
% b = randn(5, 1);
x = inv(transpose(A)*A) * (transpose(A)*b);
x = round(x, 0);
res = "[";
for i = 1:size(x, 1)
    if i < size(x, 1)
        res = strcat(res, int2str(x(i, 1)), ";");
    else
        res = strcat(res, int2str(x(i, 1)));
    end
end
res = strcat(res, ']');
disp(res);



==> Lloyd_Max.m <==
close all;
clear all;
clc;

%% variables
hist_res = 1000;
samples = 1000000;

%% define r.v. Y
y = randn(1, samples);

%% plot the histogram
% h_y = histogram(y,hist_res);
% title('HISTOGRAM OF Y');
y_power = calculate_pow(y);



%% take the uniform quantization of it
y_uni_quantized = quantize_uniform(y, log(4), -log(4), 32);

%% calculate the uniform quantization error
uni_q_e = y - y_uni_quantized;
% h_uni_q_e = histogram(uni_q_e, hist_res);
% title('HISTOGRAM OF UNIFORM QUANTIZATION ERROR');
uni_mse = calculate_pow(uni_q_e);

%% SQNR and D in db
sqnr_db = 10*log10(y_power/uni_mse);
D_db = 10*log10(uni_mse);

%% Lloyd-Max Algorithm
boundaries = [linspace(-log(4),-0.4,10), linspace(-0.35,0.35,13), linspace(0.4,log(4),10)];
reconstruction = zeros(1,32);
mse_prev = 1;
mse_new = 1;
iter = 1;
while (1)
    [hist_values, edges] = histcounts(y,1000);
    %define the reconstruction levels
    for x = 1:32
        total_data_num = 0;
        expectation_t = 0;
        i = 1;
        while (true)
            temp_num = (edges(i)+edges(i+1))/2;
            if ( temp_num >= boundaries(x) && temp_num < boundaries(x+1)  )
                total_data_num = total_data_num + hist_values(i);
                expectation_t = expectation_t + hist_values(i)*temp_num;
                if i < 1000
                    i = i + 1;
                else
                    break;
                end
            else
                if total_data_num == 0 && i < 1000
                    i = i + 1;
                    continue;
                else
                    break;
                end
            end
        end
        reconstruction(x) = expectation_t/total_data_num;
    end
    %define new boundaries
    for x = 1:31
        boundaries(x+1) = (1/2)*(reconstruction(x) + reconstruction(x+1));
    end
    %check new error 
    y_nonuni_quantized = quantize_nonuniform(y, boundaries, reconstruction);
    err_nonuni = y - y_nonuni_quantized;
    mse_new = calculate_pow(err_nonuni);
    %finishing condition (no more than %0.01 improvement on err)
    fprintf("iteration = %d, MSE = %f\n", iter, mse_new);
%     if( abs((mse_new-mse_prev)/mse_new) <= 0.00000001)
%         break;
%     end
    mse_prev = mse_new;
    iter = iter + 1;
end


%% function for calculating power
function powerr = calculate_pow(fnc_in)
    [hist_values_e, edges] = histcounts(fnc_in,1000,'Normalization','pdf');
    total_e = 0;
    i = 0;
    x = linspace(min(edges), max(edges), 1000);
    width = x(2) - x(1);
    for k = x
        i = i + 1;
        total_e = total_e + (k^2)*width*hist_values_e(i);
    end
    powerr = total_e;
end

%% function for non-uniform quantization
function y_quantized = quantize_nonuniform(y, boundaries, reconstruction)
    y_quantized = zeros(1,1000000);
    for x = 1:1000000
        for i = 1:32
            if (y(x) >= boundaries(i) && y(x) < boundaries(i+1))
                y_quantized(x) = reconstruction(i);
                break;
            end
        end
    end
    return;
end

%% function for uniform quantization
function y_uni_quantized = quantize_uniform(y, y_max, y_min, level)
    uni_q_delt = (y_max-y_min)/level;
    y_uni_quantized = zeros(1, 1000000);
    for x = 1:1000000
        which_width = fix((y(x)+y_max)/uni_q_delt);
        quantized_value = y_min + (uni_q_delt/2) + which_width*uni_q_delt;
        y_uni_quantized(x) = quantized_value;
    end
    return;
end

==> PlotDPKMeans.m <==
clear all;
clc;
close all;

SC_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N512_K128');

SCLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N512_K128_v16');
SCLUTKmeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N512_K128_v32');

SCLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ32_DecoderQ32_ChannelMMI');

SCL_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N512_K128_L8');

SCLLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N512_K128_L8_v16');
SCLLUTKMeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N512_K128_L8_v32');

SCLLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');

figure(1);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:3;
subplot(1,2,1)
semilogy(EbN0dB_SC, SC_BLER(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKMeans_BLER_4(EbN0dB_SC+1), '--r^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_5(EbN0dB_SC+1), '--bo', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKmeans_BLER_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC(Proposed)-4', 'QSC(KMeans)-4', 'QSC(Proposed)-5', 'QSC(KMeans)-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1,2,2)
semilogy(EbN0dB_SCL, SCL_BLER(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_4(EbN0dB_SCL+1), '--r^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_5(EbN0dB_SCL+1), '--bo', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.5);
hold on;
grid on;
grid on;
legend('SCL', 'QSCL(Proposed)-4', 'QSCL(KMeans)-4', 'QSCL(Proposed)-5', 'QSCL(KMeans)-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
% ylim([0.0003,1]);

==> PlotDPLloyd.m <==
clear all;
clc;
close all;

SC_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N256_K128');

SCLloyd_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLloyd/N256_K128_v16');
SCLloyd_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLloyd/N256_K128_v32');

SCLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N256_K128_v16');
SCLUTKMeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N256_K128_v32');

SCLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ32_DecoderQ32_ChannelMMI');

SCUniform_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v16');
SCUniform_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v32');

SCL_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N256_K128_L8');

SCLLloyd_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLloyd/N256_K128_L8_v16');
SCLLloyd_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLloyd/N256_K128_L8_v32');

SCLLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N256_K128_L8_v16');
SCLLUTKMeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N256_K128_L8_v32');

SCLLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');

SCLUniform_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v16');
SCLUniform_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v32');

figure(1);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1,2,1)
semilogy(EbN0dB_SC, SC_BLER(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLloyd_BLER_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKMeans_BLER_4(EbN0dB_SC+1), '-ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_4(EbN0dB_SC+1), '-.ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLloyd_BLER_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKMeans_BLER_5(EbN0dB_SC+1), '-b^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_5(EbN0dB_SC+1), '-.b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC(Proposed)-4', 'QSC(Lloyd)-4', 'QSC(K-means)-4', 'QSCUniform-4', 'QSC(Proposed)-5', 'QSC(Lloyd)-5', 'QSC(K-means)-5', 'QSCUniform-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1,2,2)
semilogy(EbN0dB_SCL, SCL_BLER(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLloyd_BLER_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_4(EbN0dB_SCL+1), '-ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_4(EbN0dB_SCL+1), '-.ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLloyd_BLER_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_5(EbN0dB_SCL+1), '-bo', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_5(EbN0dB_SCL+1), '-.b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SCL', 'QSCL(Proposed)-4', 'QSCL(Lloyd)-4', 'QSCL(K-means)-4', 'QSCLUniform-4', 'QSCL(Proposed)-5', 'QSCL(Lloyd)-5', 'QSCL(K-means)-5', 'QSCLUniform-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
% ylim([0.0003,1]);

==> PlotErrorCorrection.m <==
clear all;
clc;
close all;

%% load BER/BLER of conventional decoder

% load BLER of SC decoder
SC_BLER_N128_K32 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N128_K32');
SC_BLER_N256_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N256_K64');
SC_BLER_N512_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N512_K128');
SC_BLER_N128_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N128_K64');
SC_BLER_N256_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N256_K128');
SC_BLER_N512_K256 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N512_K256');

% load BLER of SCL decoder
SCL_BLER_N128_K32 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N128_K32_L8');
SCL_BLER_N256_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N256_K64_L8');
SCL_BLER_N512_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N512_K128_L8');
SCL_BLER_N128_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N128_K64_L8');
SCL_BLER_N256_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N256_K128_L8');
SCL_BLER_N512_K256 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N512_K256_L8');

%% load BER/BLER of LUT decoder

% load BLER of SC decoder Q = 4
SCLUT_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K32_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K64_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K64_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K256_ChannelQ16_DecoderQ16_ChannelMMI');

SCUniform_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K32_v16');
SCUniform_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K64_v16');
SCUniform_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K64_v16');
SCUniform_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v16');
SCUniform_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K128_v16');
SCUniform_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K256_v16');

% load BLER of SC decoder Q = 5
SCLUT_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K32_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K64_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K64_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K256_ChannelQ32_DecoderQ32_ChannelMMI');

SCUniform_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K32_v32');
SCUniform_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K64_v32');
SCUniform_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K64_v32');
SCUniform_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v32');
SCUniform_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K128_v32');
SCUniform_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K256_v32');

% load BLER of SCL decoder Q = 4
SCLLUT_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K32_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K64_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K64_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K256_L8_ChannelQ16_DecoderQ16_ChannelMMI');

SCLUniform_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K32_L8_v16');
SCLUniform_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K64_L8_v16');
SCLUniform_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K64_L8_v16');
SCLUniform_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v16');
SCLUniform_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K128_L8_v16');
SCLUniform_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K256_L8_v16');

% load BLER of SCL decoder Q = 5
SCLLUT_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K32_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K64_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K64_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K256_L8_ChannelQ32_DecoderQ32_ChannelMMI');

SCLUniform_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K32_L8_v32');
SCLUniform_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K64_L8_v32');
SCLUniform_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K64_L8_v32');
SCLUniform_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v32');
SCLUniform_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K128_L8_v32');
SCLUniform_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K256_L8_v32');
%% Plot error correction performance figures
% SC series
% N = 128, K = 32
figure(1);
EbN0dB = 0:4;
subplot(1,2,1)
semilogy(EbN0dB, SC_BLER_N128_K64(EbN0dB+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCLUT_BLER_N128_K64_4(EbN0dB+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCUniform_BLER_N128_K64_4(EbN0dB+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB, SCLUT_BLER_N128_K64_5(EbN0dB+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCUniform_BLER_N128_K64_5(EbN0dB+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC(Proposed)-4', 'QUniformSC-4', 'QSC(Proposed)-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB, SCL_BLER_N128_K64(EbN0dB+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCLLUT_BLER_N128_K64_4(EbN0dB+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCLUniform_BLER_N128_K64_4(EbN0dB+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB, SCLLUT_BLER_N128_K64_5(EbN0dB+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB, SCLUniform_BLER_N128_K64_5(EbN0dB+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL(Proposed)-4', 'QUniformSCL-4', 'QSCL(Proposed)-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(2);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N256_K128(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K128_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K128_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K128_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K128_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N256_K128(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K128_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K128_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K128_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K128_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(3);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N128_K32(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N128_K32_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N128_K32_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N128_K32_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N128_K32_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N128_K32(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N128_K32_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N128_K32_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N128_K32_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N128_K32_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(4);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N256_K64(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K64_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K64_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K64_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K64_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N256_K64(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K64_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K64_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K64_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K64_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(5);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:3;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N512_K128(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K128_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K128_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K128_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K128_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N512_K128(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K128_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K128_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K128_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K128_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');


figure(6);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N512_K256(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K256_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K256_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K256_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K256_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
ylim([0.0003,1]);
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N512_K256(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K256_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K256_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K256_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K256_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');





==> QLLRDecoder-Paper(CL)/HuaweiTest.m <==
A = input('');
b = input('');
% A = randn(5, 5);
% b = randn(5, 1);
x = inv(transpose(A)*A) * (transpose(A)*b);
x = round(x, 0);
res = "[";
for i = 1:size(x, 1)
    if i < size(x, 1)
        res = strcat(res, int2str(x(i, 1)), ";");
    else
        res = strcat(res, int2str(x(i, 1)));
    end
end
res = strcat(res, ']');
disp(res);



==> QLLRDecoder-Paper(CL)/Lloyd_Max.m <==
close all;
clear all;
clc;

%% variables
hist_res = 1000;
samples = 1000000;

%% define r.v. Y
y = randn(1, samples);

%% plot the histogram
% h_y = histogram(y,hist_res);
% title('HISTOGRAM OF Y');
y_power = calculate_pow(y);



%% take the uniform quantization of it
y_uni_quantized = quantize_uniform(y, log(4), -log(4), 32);

%% calculate the uniform quantization error
uni_q_e = y - y_uni_quantized;
% h_uni_q_e = histogram(uni_q_e, hist_res);
% title('HISTOGRAM OF UNIFORM QUANTIZATION ERROR');
uni_mse = calculate_pow(uni_q_e);

%% SQNR and D in db
sqnr_db = 10*log10(y_power/uni_mse);
D_db = 10*log10(uni_mse);

%% Lloyd-Max Algorithm
boundaries = [linspace(-log(4),-0.4,10), linspace(-0.35,0.35,13), linspace(0.4,log(4),10)];
reconstruction = zeros(1,32);
mse_prev = 1;
mse_new = 1;
iter = 1;
while (1)
    [hist_values, edges] = histcounts(y,1000);
    %define the reconstruction levels
    for x = 1:32
        total_data_num = 0;
        expectation_t = 0;
        i = 1;
        while (true)
            temp_num = (edges(i)+edges(i+1))/2;
            if ( temp_num >= boundaries(x) && temp_num < boundaries(x+1)  )
                total_data_num = total_data_num + hist_values(i);
                expectation_t = expectation_t + hist_values(i)*temp_num;
                if i < 1000
                    i = i + 1;
                else
                    break;
                end
            else
                if total_data_num == 0 && i < 1000
                    i = i + 1;
                    continue;
                else
                    break;
                end
            end
        end
        reconstruction(x) = expectation_t/total_data_num;
    end
    %define new boundaries
    for x = 1:31
        boundaries(x+1) = (1/2)*(reconstruction(x) + reconstruction(x+1));
    end
    %check new error 
    y_nonuni_quantized = quantize_nonuniform(y, boundaries, reconstruction);
    err_nonuni = y - y_nonuni_quantized;
    mse_new = calculate_pow(err_nonuni);
    %finishing condition (no more than %0.01 improvement on err)
    fprintf("iteration = %d, MSE = %f\n", iter, mse_new);
%     if( abs((mse_new-mse_prev)/mse_new) <= 0.00000001)
%         break;
%     end
    mse_prev = mse_new;
    iter = iter + 1;
end


%% function for calculating power
function powerr = calculate_pow(fnc_in)
    [hist_values_e, edges] = histcounts(fnc_in,1000,'Normalization','pdf');
    total_e = 0;
    i = 0;
    x = linspace(min(edges), max(edges), 1000);
    width = x(2) - x(1);
    for k = x
        i = i + 1;
        total_e = total_e + (k^2)*width*hist_values_e(i);
    end
    powerr = total_e;
end

%% function for non-uniform quantization
function y_quantized = quantize_nonuniform(y, boundaries, reconstruction)
    y_quantized = zeros(1,1000000);
    for x = 1:1000000
        for i = 1:32
            if (y(x) >= boundaries(i) && y(x) < boundaries(i+1))
                y_quantized(x) = reconstruction(i);
                break;
            end
        end
    end
    return;
end

%% function for uniform quantization
function y_uni_quantized = quantize_uniform(y, y_max, y_min, level)
    uni_q_delt = (y_max-y_min)/level;
    y_uni_quantized = zeros(1, 1000000);
    for x = 1:1000000
        which_width = fix((y(x)+y_max)/uni_q_delt);
        quantized_value = y_min + (uni_q_delt/2) + which_width*uni_q_delt;
        y_uni_quantized(x) = quantized_value;
    end
    return;
end

==> QLLRDecoder-Paper(CL)/PlotDPKMeans.m <==
clear all;
clc;
close all;

SC_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N512_K128');

SCLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N512_K128_v16');
SCLUTKmeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N512_K128_v32');

SCLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ32_DecoderQ32_ChannelMMI');

SCL_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N512_K128_L8');

SCLLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N512_K128_L8_v16');
SCLLUTKMeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N512_K128_L8_v32');

SCLLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');

figure(1);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:3;
subplot(1,2,1)
semilogy(EbN0dB_SC, SC_BLER(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKMeans_BLER_4(EbN0dB_SC+1), '--r^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_5(EbN0dB_SC+1), '--bo', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKmeans_BLER_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC(Proposed)-4', 'QSC(KMeans)-4', 'QSC(Proposed)-5', 'QSC(KMeans)-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1,2,2)
semilogy(EbN0dB_SCL, SCL_BLER(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_4(EbN0dB_SCL+1), '--r^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_5(EbN0dB_SCL+1), '--bo', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.5);
hold on;
grid on;
grid on;
legend('SCL', 'QSCL(Proposed)-4', 'QSCL(KMeans)-4', 'QSCL(Proposed)-5', 'QSCL(KMeans)-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
% ylim([0.0003,1]);

==> QLLRDecoder-Paper(CL)/PlotDPLloyd.m <==
clear all;
clc;
close all;

SC_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N256_K128');

SCLloyd_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLloyd/N256_K128_v16');
SCLloyd_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLloyd/N256_K128_v32');

SCLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N256_K128_v16');
SCLUTKMeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT_KMeans/N256_K128_v32');

SCLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ32_DecoderQ32_ChannelMMI');

SCUniform_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v16');
SCUniform_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v32');

SCL_BLER = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N256_K128_L8');

SCLLloyd_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLloyd/N256_K128_L8_v16');
SCLLloyd_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLloyd/N256_K128_L8_v32');

SCLLUTKMeans_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N256_K128_L8_v16');
SCLLUTKMeans_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT_KMeans/N256_K128_L8_v32');

SCLLUT_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');

SCLUniform_BLER_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v16');
SCLUniform_BLER_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v32');

figure(1);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1,2,1)
semilogy(EbN0dB_SC, SC_BLER(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLloyd_BLER_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKMeans_BLER_4(EbN0dB_SC+1), '-ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_4(EbN0dB_SC+1), '-.ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLloyd_BLER_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUTKMeans_BLER_5(EbN0dB_SC+1), '-b^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_5(EbN0dB_SC+1), '-.b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC(Proposed)-4', 'QSC(Lloyd)-4', 'QSC(K-means)-4', 'QSCUniform-4', 'QSC(Proposed)-5', 'QSC(Lloyd)-5', 'QSC(K-means)-5', 'QSCUniform-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1,2,2)
semilogy(EbN0dB_SCL, SCL_BLER(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLloyd_BLER_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_4(EbN0dB_SCL+1), '-ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_4(EbN0dB_SCL+1), '-.ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLloyd_BLER_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUTKMeans_BLER_5(EbN0dB_SCL+1), '-bo', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_5(EbN0dB_SCL+1), '-.b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SCL', 'QSCL(Proposed)-4', 'QSCL(Lloyd)-4', 'QSCL(K-means)-4', 'QSCLUniform-4', 'QSCL(Proposed)-5', 'QSCL(Lloyd)-5', 'QSCL(K-means)-5', 'QSCLUniform-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
% ylim([0.0003,1]);

==> QLLRDecoder-Paper(CL)/PlotErrorCorrection.m <==
clear all;
clc;
close all;

%% load BER/BLER of conventional decoder

% load BLER of SC decoder
SC_BLER_N128_K32 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N128_K32');
SC_BLER_N256_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N256_K64');
SC_BLER_N512_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N512_K128');
SC_BLER_N128_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N128_K64');
SC_BLER_N256_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N256_K128');
SC_BLER_N512_K256 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SC/N512_K256');

% load BLER of SCL decoder
SCL_BLER_N128_K32 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N128_K32_L8');
SCL_BLER_N256_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N256_K64_L8');
SCL_BLER_N512_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N512_K128_L8');
SCL_BLER_N128_K64 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N128_K64_L8');
SCL_BLER_N256_K128 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N256_K128_L8');
SCL_BLER_N512_K256 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCL/N512_K256_L8');

%% load BER/BLER of LUT decoder

% load BLER of SC decoder Q = 4
SCLUT_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K32_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K64_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K64_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ16_DecoderQ16_ChannelMMI');
SCLUT_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K256_ChannelQ16_DecoderQ16_ChannelMMI');

SCUniform_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K32_v16');
SCUniform_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K64_v16');
SCUniform_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K64_v16');
SCUniform_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v16');
SCUniform_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K128_v16');
SCUniform_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K256_v16');

% load BLER of SC decoder Q = 5
SCLUT_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K32_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K64_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K128_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N128_K64_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N256_K128_ChannelQ32_DecoderQ32_ChannelMMI');
SCLUT_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLRLUT/N512_K256_ChannelQ32_DecoderQ32_ChannelMMI');

SCUniform_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K32_v32');
SCUniform_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K64_v32');
SCUniform_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N128_K64_v32');
SCUniform_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N256_K128_v32');
SCUniform_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K128_v32');
SCUniform_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCUniformQuantized/N512_K256_v32');

% load BLER of SCL decoder Q = 4
SCLLUT_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K32_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K64_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K64_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ16_DecoderQ16_ChannelMMI');
SCLLUT_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K256_L8_ChannelQ16_DecoderQ16_ChannelMMI');

SCLUniform_BLER_N128_K32_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K32_L8_v16');
SCLUniform_BLER_N256_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K64_L8_v16');
SCLUniform_BLER_N128_K64_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K64_L8_v16');
SCLUniform_BLER_N256_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v16');
SCLUniform_BLER_N512_K128_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K128_L8_v16');
SCLUniform_BLER_N512_K256_4 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K256_L8_v16');

% load BLER of SCL decoder Q = 5
SCLLUT_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K32_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K64_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N128_K64_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N256_K128_L8_ChannelQ32_DecoderQ32_ChannelMMI');
SCLLUT_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLLLRLUT/N512_K256_L8_ChannelQ32_DecoderQ32_ChannelMMI');

SCLUniform_BLER_N128_K32_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K32_L8_v32');
SCLUniform_BLER_N256_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K64_L8_v32');
SCLUniform_BLER_N128_K64_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N128_K64_L8_v32');
SCLUniform_BLER_N256_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N256_K128_L8_v32');
SCLUniform_BLER_N512_K128_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K128_L8_v32');
SCLUniform_BLER_N512_K256_5 = load('/Users/zhiweicao/Desktop/Low Latency Polar Decoder/PolarQuantizer/simulation_result/BLER/SCLUniformQuantized/N512_K256_L8_v32');
%% Plot error correction performance figures
% SC series
% N = 128, K = 32
figure(1);
EbN0dB = 0:4;
subplot(1,2,1)
semilogy(EbN0dB, SC_BLER_N128_K64(EbN0dB+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCLUT_BLER_N128_K64_4(EbN0dB+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCUniform_BLER_N128_K64_4(EbN0dB+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB, SCLUT_BLER_N128_K64_5(EbN0dB+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCUniform_BLER_N128_K64_5(EbN0dB+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC(Proposed)-4', 'QUniformSC-4', 'QSC(Proposed)-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB, SCL_BLER_N128_K64(EbN0dB+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCLLUT_BLER_N128_K64_4(EbN0dB+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB, SCLUniform_BLER_N128_K64_4(EbN0dB+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB, SCLLUT_BLER_N128_K64_5(EbN0dB+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB, SCLUniform_BLER_N128_K64_5(EbN0dB+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL(Proposed)-4', 'QUniformSCL-4', 'QSCL(Proposed)-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(2);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N256_K128(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K128_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K128_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K128_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K128_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N256_K128(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K128_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K128_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K128_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K128_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(3);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N128_K32(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N128_K32_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N128_K32_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N128_K32_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N128_K32_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N128_K32(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N128_K32_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N128_K32_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N128_K32_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N128_K32_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(4);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N256_K64(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K64_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K64_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N256_K64_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N256_K64_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N256_K64(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K64_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K64_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N256_K64_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N256_K64_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');

figure(5);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:3;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N512_K128(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K128_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K128_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K128_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K128_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N512_K128(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K128_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K128_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K128_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K128_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');


figure(6);
EbN0dB_SC = 0:4;
EbN0dB_SCL = 0:4;
subplot(1, 2, 1)
semilogy(EbN0dB_SC, SC_BLER_N512_K256(EbN0dB_SC+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K256_4(EbN0dB_SC+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K256_4(EbN0dB_SC+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SC, SCLUT_BLER_N512_K256_5(EbN0dB_SC+1), '--b^', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SC, SCUniform_BLER_N512_K256_5(EbN0dB_SC+1), ':b^', 'linewidth', 1.5);
hold on;
grid on;
legend('SC', 'QSC-4', 'QUniformSC-4', 'QSC-5', 'QUniformSC-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');
ylim([0.0003,1]);
subplot(1, 2, 2)
semilogy(EbN0dB_SCL, SCL_BLER_N512_K256(EbN0dB_SCL+1), '-k*', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K256_4(EbN0dB_SCL+1), '--ro', 'linewidth', 1.2);
hold on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K256_4(EbN0dB_SCL+1), ':ro', 'linewidth', 1.5);
hold on;
semilogy(EbN0dB_SCL, SCLLUT_BLER_N512_K256_5(EbN0dB_SCL+1), '--b^', 'linewidth', 1.2);
grid on;
semilogy(EbN0dB_SCL, SCLUniform_BLER_N512_K256_5(EbN0dB_SCL+1), ':b^', 'linewidth', 1.5);
hold on;
ylim([0.0003,1]);
legend('SCL', 'QSCL-4', 'QUniformSCL-4', 'QSCL-5', 'QUniformSCL-5', 'location','southwest');
xlabel('Eb/N0 dB');
ylabel('BLER');




